Discovery of Shifting Patterns in Sequence Classification

In this paper, we investigate the multi-variate sequence classification problem from a multi-instance learning perspective. Real-world sequential data commonly show discriminative patterns only at specific time periods. For instance, we can identify a cropland during its growing season, but it looks similar to a barren land after harvest or before planting. Besides, even within the same class, the discriminative patterns can appear in different periods of sequential data. Due to such property, these discriminative patterns are also referred to as shifting patterns. The shifting patterns in sequential data severely degrade the performance of traditional classification methods without sufficient training data. We propose a novel sequence classification method by automatically mining shifting patterns from multi-variate sequence. The method employs a multi-instance learning approach to detect shifting patterns while also modeling temporal relationships within each multi-instance bag by an LSTM model to further improve the classification performance. We extensively evaluate our method on two real-world applications - cropland mapping and affective state recognition. The experiments demonstrate the superiority of our proposed method in sequence classification performance and in detecting discriminative shifting patterns.

==> test.m <==
%run conditional factored RBM


%data
%processing--------------------------------------------------------------
eventfeaturef=eventfeature;
eventparticipationf=eventparticipation(:,1:510);
usergs = repmat(mean(userfeature),295,1);
userfeaturef = [userfeature; usergs];

npart = sum(eventparticipationf,2);
k=0;
i=1;
j=1;
recrd = 0;
while ( i<=186-k)
    j=i+1;
    while (j<=186-k)
        if size(eventtitle{i},2)==size(eventtitle{j},2) && floor(mean(eventtitle{i} == eventtitle{j})) && (npart(i)<mean(npart) || npart(j)<mean(npart)) 
            fprintf('sametitle for %d and %d, with %d people and %d people\n', i, j, npart(i), npart(j));
            recrd = recrd+1;
            eventfeaturef(i,:)=(eventfeaturef(i,:)+eventfeaturef(j,:))>=1;
            eventfeaturef(j,:)=(eventfeaturef(i,:)+eventfeaturef(j,:))>=1;
            eventparticipationf(i,:)=(eventparticipationf(i,:)+eventparticipationf(j,:))>=1;
            eventparticipationf(j,:)=(eventparticipationf(i,:)+eventparticipationf(j,:))>=1;
        end
        j=j+1;
    end
    i=i+1;
end



% maually adjustment------------------------------------------------------------ 
% eventfeaturef(2,:)=(eventfeaturef(2,:)+eventfeaturef(138,:))>=1;
% eventfeaturef(138,:)=(eventfeaturef(2,:)+eventfeaturef(138,:))>=1;
% eventparticipationf(2,:)=(eventparticipationf(2,:)+eventparticipationf(138,:))>=1;
% eventparticipationf(138,:)=(eventparticipationf(2,:)+eventparticipationf(138,:))>=1;
% 
% eventfeaturef(37,:)=(eventfeaturef(37,:)+eventfeaturef(92,:))>=1;
% eventfeaturef(92,:)=(eventfeaturef(37,:)+eventfeaturef(92,:))>=1;
% eventparticipationf(37,:)=(eventparticipationf(37,:)+eventparticipationf(92,:))>=1;
% eventparticipationf(92,:)=(eventparticipationf(37,:)+eventparticipationf(92,:))>=1;
% 
% eventfeaturef(43,:)=(eventfeaturef(43,:)+eventfeaturef(63,:))>=1;
% eventfeaturef(63,:)=(eventfeaturef(43,:)+eventfeaturef(63,:))>=1;
% eventparticipationf(43,:)=(eventparticipationf(43,:)+eventparticipationf(63,:))>=1;
% eventparticipationf(63,:)=(eventparticipationf(43,:)+eventparticipationf(63,:))>=1;
%start setup and
%training------------------------------------------------------------------
%-----------------

rand('state',0)
%train dbn
opts.hsize = 25;
opts.fsize = 20;


opts.numepochs =   1;
opts.batchsize = 2;
opts.momentum  =   0.1;
opts.alpha     =   0.01;

numuser = size(userfeaturef, 1)

for i=1:numuser
    rbm{i}.sp = 1;;
    rbm{i} = rbmsetup(rbm{i},userfeaturef,eventfeaturef,opts);
end

oepoch = 1;

sharedWu = zeros(opts.fsize, size(userfeaturef,2));

for i=1:oepoch
    fprintf('outer epoch number: %d\n', i);
    for j=1:numuser
        fprintf('user: %d\n', j);
        singleuser=userfeaturef(j,:);
        singleuser=singleuser';
        singlepart=eventparticipationf(:,j);
        rbm{j} = condrbmtrain(rbm{j}, singleuser, eventfeaturef, singlepart, sharedWu, opts );
        sharedWu=rbm{j}.Wu;
    end
end

%rbm with 100 outer epoch, 3 batchsize, and 100 inner epoch, variance 0.5
rbm_100_3_100=rbm;
